PowerSGD: Practical Low-Rank Gradient Compression for Distributed Optimization

We study gradient compression methods to alleviate the communication bottleneck in data-parallel distributed optimization. Despite the significant attention received, current compression schemes either do not scale well or fail to achieve the target test accuracy. We propose a new low-rank gradient compressor based on power iteration that can i) compress gradients rapidly, ii) efficiently aggregate the compressed gradients using all-reduce, and iii) achieve test performance on par with SGD. The proposed algorithm is the only method evaluated that achieves consistent wall-clock speedups when benchmarked against regular SGD with an optimized communication backend. We demonstrate reduced training times for convolutional networks as well as LSTMs on common datasets. Our code is available at https://github.com/epfml/powersgd.

==> figures/compression_visualization/generate.py <==
#!/usr/bin/env python3
import jinja2
import numpy as np
import subprocess

height = 10
width = 8

np.random.seed(42)
grid = np.random.rand(height, width) * 2 - 1


def main(variant):
    if variant == "standard":
        poscolor = np.clip(grid, 0, np.inf) / np.max(np.abs(grid))
        negcolor = -np.clip(grid, -np.inf, 0) / np.max(np.abs(grid))
    elif variant == "sign":
        poscolor = (grid > 0).astype(np.float32)
        negcolor = (grid <= 0).astype(np.float32)
    elif variant == "sign_and_norm":
        poscolor = (grid > 0).astype(np.float32)
        negcolor = (grid <= 0).astype(np.float32)
        poscolor /= np.linalg.norm(poscolor - negcolor, 1)
        poscolor *= np.linalg.norm(grid, 1)
        negcolor /= np.linalg.norm(negcolor - poscolor, 1)
        negcolor *= np.linalg.norm(grid, 1)
    elif variant == "top_k":
        top_k = np.argsort(-np.abs(grid).reshape(-1))[: width + height]
        topgrid = np.zeros_like(grid)
        topgrid.reshape(-1)[top_k] = grid.reshape(-1)[top_k]
        poscolor = np.clip(topgrid, 0, np.inf) / np.max(np.abs(grid))
        negcolor = -np.clip(topgrid, -np.inf, 0) / np.max(np.abs(grid))
    elif variant == "random_k":
        np.random.seed(10)
        indices = np.random.choice(grid.size, width + height)
        topgrid = np.zeros_like(grid)
        topgrid.reshape(-1)[indices] = grid.reshape(-1)[indices]
        poscolor = np.clip(topgrid, 0, np.inf) / np.max(np.abs(grid))
        negcolor = -np.clip(topgrid, -np.inf, 0) / np.max(np.abs(grid))
    elif variant == "random_block":
        start_index = np.random.choice(grid.shape[0]) * grid.shape[1]
        indices = np.arange(start_index, start_index + width + height)
        topgrid = np.zeros_like(grid)
        topgrid.reshape(-1)[indices] = grid.reshape(-1)[indices]
        poscolor = np.clip(topgrid, 0, np.inf) / np.max(np.abs(grid))
        negcolor = -np.clip(topgrid, -np.inf, 0) / np.max(np.abs(grid))
    elif variant == "rank1":
        u, s, vT = np.linalg.svd(grid)
        rank1grid = u[:, :1] @ np.diag(s[:1]) @ vT[:1, :]
        poscolor = np.clip(rank1grid, 0, np.inf) / np.max(np.abs(grid))
        negcolor = -np.clip(rank1grid, -np.inf, 0) / np.max(np.abs(grid))
    elif variant == "rank2":
        u, s, vT = np.linalg.svd(grid)
        rank1grid = u[:, :2] @ np.diag(s[:2]) @ vT[:2, :]
        poscolor = np.clip(rank1grid, 0, np.inf) / np.max(np.abs(grid))
        negcolor = -np.clip(rank1grid, -np.inf, 0) / np.max(np.abs(grid))
    elif variant == "rank2_l":
        u, s, vT = np.linalg.svd(grid)
        rank1grid = np.zeros_like(grid)
        rank1grid[:, 4:6] = u[:, :2] @ np.sqrt(np.diag(s[:2]))
        poscolor = np.clip(rank1grid, 0, np.inf) / np.max(np.abs(grid))
        negcolor = -np.clip(rank1grid, -np.inf, 0) / np.max(np.abs(grid))
    elif variant == "rank2_r":
        u, s, vT = np.linalg.svd(grid)
        rank1grid = np.zeros_like(grid)
        rank1grid[:2, :] = np.diag(np.sqrt(s[:2])) @ vT[:2, :]
        poscolor = np.clip(rank1grid, 0, np.inf) / np.max(np.abs(grid))
        negcolor = -np.clip(rank1grid, -np.inf, 0) / np.max(np.abs(grid))
    else:
        raise ValueError("Unknown variant")

    # Load the table template (Jinja2)
    template_file = "template.tex.jinja"
    with open(template_file, "r") as fp:
        template = jinja2.Template(fp.read())

    output_file = f"{variant}.tex"
    with open(output_file, "w") as fp:
        fp.write(
            template.render(
                width=width, height=height, grid=grid, poscolor=poscolor, negcolor=negcolor
            ).strip()
        )
        print("Written to", output_file)


if __name__ == "__main__":
    for variant in [
        "standard",
        "top_k",
        "random_k",
        "rank1",
        "rank2",
        "rank2_l",
        "rank2_r",
        "sign_and_norm",
        "sign",
        "random_block",
    ]:
        main(variant)
        subprocess.check_output(["pdflatex", f"{variant}.tex"])
        subprocess.check_output(["rm", f"{variant}.aux"])
        subprocess.check_output(["rm", f"{variant}.tex"])
        subprocess.check_output(["rm", f"{variant}.log"])



==> results/against_others.py <==
#!/usr/bin/env python3

"""
We compare signsgd with majority vote and Signum
"""

import os
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns

from jobmonitor.connections import mongo
from shared import get_batch_time, get_test_accuracy, template_directory, total_bits_communicated

sns.set_style("whitegrid")


KB = 8 * 1024
MB = 1024 * KB

OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)


CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    parser = ArgumentParser()
    parser.add_argument("--cache", default=False, action="store_true")
    args = parser.parse_args()

    if os.path.isfile(CACHE_FILE) and args.cache:
        df = pd.read_pickle(CACHE_FILE)
    else:
        entries = []
        query = {
            "experiment": {"$in": ["neurips19_quality_variance"]},
            "config.reducer_name": {"$in": ["SGD", "Signum", "Atomo (rank 2)", "H-O Rank 2 (EF)"]},
            "status": "FINISHED",
            # "config.optimizer_learning_rate": 0.1,
            # "config.log_verbosity": 1,  # bit unfair: SGD has an advantage
            "n_workers": 16,
        }

        for job in mongo.job.find(query, {"_id": 1, "config": 1}):
            job_id = str(job["_id"])
            print(job_id)
            entries.append(
                {
                    "reducer": job["config"]["reducer_name"],
                    "bits": total_bits_communicated(job_id),
                    "test_accuracy": get_test_accuracy(job_id),
                    "avg_batch_time": get_batch_time(job_id)["average_duration"],
                }
            )

        df = pd.DataFrame(entries)
        df.to_pickle(CACHE_FILE)

    df.sort_values("reducer", inplace=True)
    df.sort_values(["bits"], inplace=True, ascending=False)

    df = df.groupby("reducer", as_index=False).agg(
        {
            "avg_batch_time": ["mean", "std", "min", "max"],
            "bits": ["mean"],
            "test_accuracy": ["mean", "std", "min", "max"],
        }
    )

    def compression_level(bits):
        if bits > 1000 * MB:
            return "No compression"
        if bits > 50 * MB:
            return "Low"
        elif bits > 20 * MB:
            return "Medium"
        else:
            return "High"

    df["compression_level"] = df["bits"]["mean"].map(compression_level)
    df.compression_level = pd.Categorical(
        df.compression_level, ["No compression", "Low", "Medium", "High"]
    )
    df.sort_values("compression_level", inplace=True)

    def supports_all_reduce(reducer):
        if "Rank" in reducer:
            return True
        elif "Random" in reducer:
            return True
        elif reducer == "SGD":
            return True
        else:
            return False

    df["supports_all_reduce"] = df.reducer.map(supports_all_reduce)

    print(df)

    # Load the table template (Jinja2)
    env = jinja2.Environment(loader=jinja2.FileSystemLoader(template_directory))
    template = env.get_template(os.path.basename(__file__).replace(".py", ".jinja"))

    output_file = os.path.join(OUTPUT_DIRECTORY, "table.tex")
    with open(output_file, "w") as fp:
        fp.write(template.render(data=df, base=df[df.reducer == "SGD"].iloc[0]).strip())
        print("Written to", output_file)


if __name__ == "__main__":
    main()


==> results/against_others_lm.py <==
#!/usr/bin/env python3

"""
We compare signsgd with majority vote and Signum
"""

import os
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns

from jobmonitor.connections import mongo
from shared import get_batch_time, get_test_accuracy, template_directory, total_bits_communicated

sns.set_style("whitegrid")


KB = 8 * 1024
MB = 1024 * KB

OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)


CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    parser = ArgumentParser()
    parser.add_argument("--cache", default=False, action="store_true")
    args = parser.parse_args()

    if os.path.isfile(CACHE_FILE) and args.cache:
        df = pd.read_pickle(CACHE_FILE)
    else:
        entries = []
        query = {
            "experiment": {"$in": ["neurips19_lm_quality_variance"]},
            "config.reducer_name": {"$in": ["SGD", "Signum", "Atomo (rank 2)", "H-O Rank 4 (EF)"]},
            "status": "FINISHED",
            # "config.optimizer_learning_rate": 0.1,
            # "config.log_verbosity": 1,  # bit unfair: SGD has an advantage
            "n_workers": 16,
        }

        for job in mongo.job.find(query, {"_id": 1, "config": 1}):
            job_id = str(job["_id"])
            print(job_id)
            entries.append(
                {
                    "reducer": job["config"]["reducer_name"],
                    "bits": total_bits_communicated(job_id, "last_perplexity"),
                    "test_accuracy": get_test_accuracy(job_id, "last_perplexity", min_epoch=85),
                    "avg_batch_time": get_batch_time(job_id)["average_duration"],
                }
            )

        df = pd.DataFrame(entries)
        df.to_pickle(CACHE_FILE)

    df.sort_values("reducer", inplace=True)
    df.sort_values(["bits"], inplace=True, ascending=False)

    df = df.groupby("reducer", as_index=False).agg(
        {
            "avg_batch_time": ["mean", "std", "min", "max"],
            "bits": ["mean"],
            "test_accuracy": ["mean", "std", "min", "max"],
        }
    )

    def compression_level(bits):
        if bits > 1000 * MB:
            return "No compression"
        if bits > 50 * MB:
            return "Low"
        elif bits > 20 * MB:
            return "Medium"
        else:
            return "High"

    df["compression_level"] = df["bits"]["mean"].map(compression_level)
    df.compression_level = pd.Categorical(
        df.compression_level, ["No compression", "Low", "Medium", "High"]
    )
    df.sort_values("compression_level", inplace=True)

    def supports_all_reduce(reducer):
        if "Rank" in reducer:
            return True
        elif "Random" in reducer:
            return True
        elif reducer == "SGD":
            return True
        else:
            return False

    df["supports_all_reduce"] = df.reducer.map(supports_all_reduce)

    df["reducer"] = pd.Categorical(df["reducer"], ["SGD", "Signum", "H-O Rank 4 (EF)"])
    df.sort_values("reducer", inplace=True)
    print(df)

    # Load the table template (Jinja2)
    env = jinja2.Environment(loader=jinja2.FileSystemLoader(template_directory))
    template = env.get_template(os.path.basename(__file__).replace(".py", ".jinja"))

    output_file = os.path.join(OUTPUT_DIRECTORY, "table.tex")
    with open(output_file, "w") as fp:
        fp.write(template.render(data=df, base=df[df.reducer == "SGD"].iloc[0]).strip())
        print("Written to", output_file)


if __name__ == "__main__":
    main()


==> results/cifar_curves.py <==
#!/usr/bin/env python3

"""
Assuming that we want a low-rank approximation based method, which is the way to go?
All experiments use 16 workers and NCCL.
Atomo, SGD and Unbiased Rank 1 are tuned.
We just use the same as SGD.
"""

import re
import os
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns
from matplotlib import pyplot as plt

from jobmonitor.api import influx_query
from jobmonitor.connections import mongo
from shared import (
    color_palette,
    get_batch_time,
    get_test_accuracy,
    template_directory,
    total_bits_communicated,
)

sns.set_style("whitegrid")
sns.set_palette(color_palette)


MB = 8 * 1024 * 1024


OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)

CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    make_plot()
    make_epoch_plot()


def selection_query(reducer=None):
    query = {
        "experiment": {"$in": ["neurips19_quality_variance"]},
        "status": "FINISHED",
        "config.reducer_name": {"$in": ["H-O Rank 2 (EF)", "Signum", "Atomo", "SGD"]},
        # "config.log_verbosity": 1,
        "n_workers": 16,
    }
    if reducer != None:
        query["config.reducer_name"] = reducer
    return query


def make_plot():
    query = selection_query()

    # Find the jobs we care about and their config parameters from MongoDB
    entries = []
    for job in mongo.job.find(query, {"_id": 1, "config": 1, "job": 1, "start_time": 1}):
        if not re.match(r"""Rank (\d+) \(EF\)""", job["job"]):
            entries.append(
                {
                    "job_id": str(job["_id"]),
                    "reducer": job["config"]["reducer_name"],
                    "start_time": job["start_time"],
                }
            )
    df = pd.DataFrame(entries)

    # Query the test curves from InfluxDB
    job_id_string = "|".join(df.job_id)
    influx_df = influx_query(
        f"SELECT job_id, epoch, value FROM last_accuracy WHERE split='test' and job_id =~ /({job_id_string})/",
        merge=True,
    )
    df = pd.merge(df, influx_df, on=["job_id"])

    df["hours"] = (df["time"] - df["start_time"]).dt.total_seconds() / 3600

    df["reducer"] = pd.Categorical(df.reducer, ["SGD", "H-O Rank 2 (EF)", "Signum"])

    fig, ax = plt.subplots(figsize=(4, 2.5))
    for reducer, reducer_df in df.groupby("reducer"):
        aggregated = reducer_df.groupby("epoch").agg(
            {"epoch": "mean", "value": ["mean", "std", "min", "max"], "hours": ["mean", "std"]}
        )
        epoch = aggregated["epoch"]["mean"]
        hours = aggregated["hours"]["mean"]
        mean = aggregated["value"]["mean"]
        std = aggregated["value"]["std"]
        minval = aggregated["value"]["min"]
        maxval = aggregated["value"]["max"]
        ax.fill_between(hours, minval, maxval, alpha=0.5)
        ax.plot(
            hours,
            mean,
            label=reducer.replace("H-O ", "")
            .replace(" (EF)", "")
            .replace("Rank 2", "\\textsc{PowerSGD}"),
        )

    # ax.set_xlabel("Epochs")
    # ax.set_xticks([0, 60, 80, 90])

    ax.set_yticks([0.85, 0.90, 0.936, 0.944])

    ax.set_xticks([0, 0.25, 0.5, 0.615, 0.75])
    ax.set_xticklabels(["0", "15m", "30m", "37m", "45m"])

    ax.set_xlabel("Training time")
    ax.set_ylim([0.85, 0.96])
    ax.set_ylabel("Test accuracy")
    ax.set_yticklabels(["{:,.1%}".format(x) for x in ax.get_yticks()])

    ax.legend()
    sns.despine(ax=ax, left=True, bottom=False, top=True, right=True)
    outfile = os.path.join(OUTPUT_DIRECTORY, f"convergence_curve.pdf")
    fig.savefig(outfile, bbox_inches="tight", pad_inches=0)


def make_epoch_plot():
    query = selection_query()

    # Find the jobs we care about and their config parameters from MongoDB
    entries = []
    for job in mongo.job.find(query, {"_id": 1, "config": 1, "job": 1, "start_time": 1}):
        if not re.match(r"""Rank (\d+) \(EF\)""", job["job"]):
            entries.append(
                {
                    "job_id": str(job["_id"]),
                    "reducer": job["config"]["reducer_name"],
                    "start_time": job["start_time"],
                }
            )
    df = pd.DataFrame(entries)

    # Query the test curves from InfluxDB
    job_id_string = "|".join(df.job_id)
    influx_df = influx_query(
        f"SELECT job_id, epoch, value FROM last_accuracy WHERE split='test' and job_id =~ /({job_id_string})/",
        merge=True,
    )
    df = pd.merge(df, influx_df, on=["job_id"])

    df["hours"] = (df["time"] - df["start_time"]).dt.total_seconds() / 3600

    df["reducer"] = pd.Categorical(df.reducer, ["SGD", "H-O Rank 2 (EF)", "Signum"])

    fig, ax = plt.subplots(figsize=(4, 2.5))
    for reducer, reducer_df in df.groupby("reducer"):
        aggregated = reducer_df.groupby("epoch").agg(
            {"epoch": "mean", "value": ["mean", "std", "min", "max"], "hours": ["mean", "std"]}
        )
        epoch = aggregated["epoch"]["mean"]
        hours = aggregated["hours"]["mean"]
        mean = aggregated["value"]["mean"]
        std = aggregated["value"]["std"]
        minval = aggregated["value"]["min"]
        maxval = aggregated["value"]["max"]
        ax.fill_between(epoch, minval, maxval, alpha=0.5)
        ax.plot(
            epoch,
            mean,
            label=reducer.replace("H-O ", "")
            .replace(" (EF)", "")
            .replace("Rank 2", "\\textsc{PowerSGD}"),
        )

    ax.set_xlabel("Epochs")
    ax.set_xticks([0, 150, 250, 300])

    ax.set_yticks([0.85, 0.90, 0.936, 0.944])

    # ax.set_xticks([0, 0.25, 0.5, 0.615, 0.75])
    # ax.set_xticklabels(["0", "15m", "30m", "37m", "45m"])

    ax.set_xlabel("Epochs")
    ax.set_ylim([0.85, 0.96])
    ax.set_ylabel("Test accuracy")
    ax.set_yticklabels(["{:,.1%}".format(x) for x in ax.get_yticks()])

    ax.legend()
    sns.despine(ax=ax, left=True, bottom=False, top=True, right=True)
    outfile = os.path.join(OUTPUT_DIRECTORY, f"convergence_curve_epoch.pdf")
    fig.savefig(outfile, bbox_inches="tight", pad_inches=0)


if __name__ == "__main__":
    main()


==> results/cifar_rank_curves.py <==
#!/usr/bin/env python3

"""
Assuming that we want a low-rank approximation based method, which is the way to go?
All experiments use 16 workers and NCCL.
Atomo, SGD and Unbiased Rank 1 are tuned.
We just use the same as SGD.
"""

import re
import os
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns
from matplotlib import pyplot as plt

from jobmonitor.api import influx_query
from jobmonitor.connections import mongo
from shared import (
    color_palette,
    get_batch_time,
    get_test_accuracy,
    template_directory,
    total_bits_communicated,
)

sns.set_style("whitegrid")
sns.set_palette(color_palette)


MB = 8 * 1024 * 1024


OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)

CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    make_plot()
    make_epoch_plot()


def selection_query(reducer=None):
    query = {
        "experiment": {"$in": ["neurips19_quality_variance"]},
        "status": "FINISHED",
        "config.reducer_name": {
            "$in": ["H-O Rank 1 (EF)", "H-O Rank 2 (EF)", "H-O Rank 4 (EF)", "SGD"]
        },
        # "config.log_verbosity": 1,
        "n_workers": 16,
    }
    if reducer != None:
        query["config.reducer_name"] = reducer
    return query


def make_plot():
    query = selection_query()

    # Find the jobs we care about and their config parameters from MongoDB
    entries = []
    for job in mongo.job.find(query, {"_id": 1, "config": 1, "job": 1, "start_time": 1}):
        if not re.match(r"""Rank (\d+) \(EF\)""", job["job"]):
            entries.append(
                {
                    "job_id": str(job["_id"]),
                    "reducer": job["config"]["reducer_name"],
                    "start_time": job["start_time"],
                }
            )
    df = pd.DataFrame(entries)

    # Query the test curves from InfluxDB
    job_id_string = "|".join(df.job_id)
    influx_df = influx_query(
        f"SELECT job_id, epoch, value FROM last_accuracy WHERE split='test' and job_id =~ /({job_id_string})/",
        merge=True,
    )
    df = pd.merge(df, influx_df, on=["job_id"])

    df["hours"] = (df["time"] - df["start_time"]).dt.total_seconds() / 3600

    fig, ax = plt.subplots(figsize=(4, 2.5))
    for reducer, reducer_df in df.groupby("reducer"):
        aggregated = reducer_df.groupby("epoch").agg(
            {"epoch": "mean", "value": ["mean", "std", "min", "max"], "hours": ["mean", "std"]}
        )
        epoch = aggregated["epoch"]["mean"]
        hours = aggregated["hours"]["mean"]
        mean = aggregated["value"]["mean"]
        std = aggregated["value"]["std"]
        minval = aggregated["value"]["min"]
        maxval = aggregated["value"]["max"]
        ax.fill_between(hours, minval, maxval, alpha=0.5)
        ax.plot(hours, mean, label=reducer.replace("H-O ", "").replace(" (EF)", ""))

    # ax.set_xlabel("Epochs")
    # ax.set_xticks([0, 60, 80, 90])

    ax.set_yticks([0.85, 0.90, 0.936, 0.944])

    ax.set_xticks([0, 0.25, 0.5, 0.615, 0.75])
    ax.set_xticklabels(["0", "15m", "30m", "37m", "45m"])

    ax.set_xlabel("Training time")
    ax.set_ylim([0.85, 0.96])
    ax.set_ylabel("Test accuracy")
    ax.set_yticklabels(["{:,.1%}".format(x) for x in ax.get_yticks()])

    ax.legend()
    sns.despine(ax=ax, left=True, bottom=False, top=True, right=True)
    outfile = os.path.join(OUTPUT_DIRECTORY, f"convergence_curve.pdf")
    fig.savefig(outfile, bbox_inches="tight", pad_inches=0)


def make_epoch_plot():
    query = selection_query()

    # Find the jobs we care about and their config parameters from MongoDB
    entries = []
    for job in mongo.job.find(query, {"_id": 1, "config": 1, "job": 1, "start_time": 1}):
        if not re.match(r"""Rank (\d+) \(EF\)""", job["job"]):
            entries.append(
                {
                    "job_id": str(job["_id"]),
                    "reducer": job["config"]["reducer_name"],
                    "start_time": job["start_time"],
                }
            )
    df = pd.DataFrame(entries)

    # Query the test curves from InfluxDB
    job_id_string = "|".join(df.job_id)
    influx_df = influx_query(
        f"SELECT job_id, epoch, value FROM last_accuracy WHERE split='test' and job_id =~ /({job_id_string})/",
        merge=True,
    )
    df = pd.merge(df, influx_df, on=["job_id"])

    df["hours"] = (df["time"] - df["start_time"]).dt.total_seconds() / 3600

    fig, ax = plt.subplots(figsize=(4, 2.5))
    for reducer, reducer_df in df.groupby("reducer"):
        aggregated = reducer_df.groupby("epoch").agg(
            {"epoch": "mean", "value": ["mean", "std", "min", "max"], "hours": ["mean", "std"]}
        )
        epoch = aggregated["epoch"]["mean"]
        hours = aggregated["hours"]["mean"]
        mean = aggregated["value"]["mean"]
        std = aggregated["value"]["std"]
        minval = aggregated["value"]["min"]
        maxval = aggregated["value"]["max"]
        ax.fill_between(epoch, minval, maxval, alpha=0.5)
        ax.plot(epoch, mean, label=reducer.replace("H-O ", "").replace(" (EF)", ""))

    # ax.set_xlabel("Epochs")
    # ax.set_xticks([0, 60, 80, 90])

    ax.set_yticks([0.85, 0.90, 0.936, 0.944])

    ax.set_xticks([0, 150, 250, 300])

    ax.set_xlabel("Epochs")
    ax.set_ylim([0.85, 0.96])
    ax.set_ylabel("Test accuracy")
    ax.set_yticklabels(["{:,.1%}".format(x) for x in ax.get_yticks()])

    ax.legend()
    sns.despine(ax=ax, left=True, bottom=False, top=True, right=True)
    outfile = os.path.join(OUTPUT_DIRECTORY, f"convergence_curve_epoch.pdf")
    fig.savefig(outfile, bbox_inches="tight", pad_inches=0)


if __name__ == "__main__":
    main()


==> results/ef_compressors.py <==
#!/usr/bin/env python3

"""
We compare signsgd with majority vote and Signum
"""

import os
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns

from jobmonitor.connections import mongo
from shared import get_batch_time, get_test_accuracy, template_directory, total_bits_communicated

sns.set_style("whitegrid")


KB = 8 * 1024
MB = 1024 * KB

OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)


CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    parser = ArgumentParser()
    parser.add_argument("--cache", default=False, action="store_true")
    args = parser.parse_args()

    if os.path.isfile(CACHE_FILE) and args.cache:
        df = pd.read_pickle(CACHE_FILE)
    else:
        entries = []
        query = {
            "experiment": {"$in": ["neurips19_quality_variance"]},
            "config.reducer_name": {
                "$in": [
                    "SGD",
                    "Sign+Norm (EF)",
                    "Top K (32x) (EF)",
                    "Top K (rank 7) (EF)",
                    "H-O Rank 7 (EF)",
                    "Random Block (rank 7) (EF)",
                    "Random K (rank 7) (EF)",
                    "H-O Rank 2 (EF)",
                    "Random Block (rank 2) (EF)",
                    "Random K (rank 2) (EF)",
                    "Top K (136x) (EF)",
                    "Top K (rank 2) (EF)",
                ]
            },
            "status": "FINISHED",
            # "config.optimizer_learning_rate": 0.1,
            # "config.log_verbosity": 1,  # bit unfair: SGD has an advantage
            "n_workers": 16,
        }

        for job in mongo.job.find(query, {"_id": 1, "config": 1}):
            job_id = str(job["_id"])
            print(job_id)
            entries.append(
                {
                    "reducer": job["config"]["reducer_name"].replace(" (EF)", ""),
                    "bits": total_bits_communicated(job_id),
                    "test_accuracy": get_test_accuracy(job_id),
                    "avg_batch_time": get_batch_time(job_id)["average_duration"],
                }
            )

        df = pd.DataFrame(entries)
        df.to_pickle(CACHE_FILE)

    df.sort_values("reducer", inplace=True)
    df.sort_values(["bits"], inplace=True, ascending=False)

    df = df.groupby("reducer", as_index=False).agg(
        {
            "avg_batch_time": ["mean", "std", "min", "max"],
            "bits": ["mean"],
            "test_accuracy": ["mean", "std", "min", "max"],
        }
    )

    def compression_level(bits):
        if bits > 1000 * MB:
            return "No compression"
        if bits > 50 * MB:
            return "Low"
        elif bits > 20 * MB:
            return "Medium"
        else:
            return "High"

    df["compression_level"] = df["bits"]["mean"].map(compression_level)
    df.compression_level = pd.Categorical(
        df.compression_level, ["No compression", "Low", "Medium", "High"]
    )
    df.sort_values("compression_level", inplace=True)

    def supports_all_reduce(reducer):
        if "Rank" in reducer:
            return True
        elif "Random" in reducer:
            return True
        elif reducer == "SGD":
            return True
        else:
            return False

    df["supports_all_reduce"] = df.reducer.map(supports_all_reduce)

    print(df)

    # Load the table template (Jinja2)
    env = jinja2.Environment(loader=jinja2.FileSystemLoader(template_directory))
    template = env.get_template(os.path.basename(__file__).replace(".py", ".jinja"))

    output_file = os.path.join(OUTPUT_DIRECTORY, "table.tex")
    with open(output_file, "w") as fp:
        fp.write(template.render(data=df).strip())
        print("Written to", output_file)


if __name__ == "__main__":
    main()


==> results/fairseq_curves.py <==
#!/usr/bin/env python3

"""
Assuming that we want a low-rank approximation based method, which is the way to go?
All experiments use 16 workers and NCCL.
Atomo, SGD and Unbiased Rank 1 are tuned.
We just use the same as SGD.
"""

import re
import os
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns
from matplotlib import pyplot as plt

from jobmonitor.api import influx_query
from jobmonitor.connections import mongo
from shared import (
    color_palette,
    get_batch_time,
    get_test_accuracy,
    template_directory,
    total_bits_communicated,
)

sns.set_style("whitegrid")
sns.set_palette(color_palette)


MB = 8 * 1024 * 1024


OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)

CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    make_plot()


def selection_query(reducer=None):
    query = {
        "experiment": {"$in": ["neurips19_fairseq_powersgd_2"]},
        # "status": "FINISHED",
        # "config.optimizer_learning_rate": 1.25,
        # "config.log_verbosity": 1,
        "config.ddp_backend": {
            "$in": [
                "uncompressed",
                "powersgd_rank4",
                # "powersgd_rank4",
                "powersgd_rank8",
                "powersgd_rank16",
                "powersgd_rank32",
            ]
        },
        "n_workers": 32,
    }
    if reducer != None:
        query["config.ddp_backend"] = reducer
    return query


def make_plot():
    query = selection_query()

    # Find the jobs we care about and their config parameters from MongoDB
    entries = []
    for job in mongo.job.find(query, {"_id": 1, "config": 1, "job": 1, "start_time": 1}):
        if not re.match(r"""Rank (\d+) \(EF\)""", job["job"]):
            reducer = job["config"]["ddp_backend"].replace("powersgd_", "").replace("rank", "rank ")
            reducer = reducer[0].upper() + reducer[1:]
            entries.append(
                {"job_id": str(job["_id"]), "reducer": reducer, "start_time": job["start_time"]}
            )
    df = pd.DataFrame(entries)

    df["start_time"] = df["start_time"].dt.tz_localize("UTC")
    # print(df["start_time"])

    df["reducer"] = pd.Categorical(df["reducer"], ["Uncompressed", "Rank 4", "Rank 8", "Rank 16"])
    df.sort_values("reducer", inplace=True)

    # Query the test curves from InfluxDB
    job_id_string = "|".join(df.job_id)
    influx_df = influx_query(
        f"SELECT job_id, epoch, value FROM loss WHERE split='validation' and job_id =~ /({job_id_string})/",
        merge=True,
    )
    df = pd.merge(df, influx_df, on=["job_id"])

    # mintime = df.groupby("job_id").aggregate("min")[["time"]]
    # mintime["start_time"] = mintime.pop("time")

    # df = pd.merge(df, mintime, on=["job_id"])
    # print(df)

    df["hours"] = (df["time"] - df["start_time"]).dt.total_seconds() / 3600

    fig, ax = plt.subplots(figsize=(4, 2.5))
    for reducer, reducer_df in df.groupby("reducer"):
        aggregated = reducer_df
        # ax.fill_between(hours, minval, maxval, alpha=0.5)
        ax.plot(
            aggregated["hours"],
            aggregated["value"],
            label=reducer.replace("H-O ", ""),
            linestyle="--" if reducer == "Uncompressed" else None,
        )

    # ax.set_xlabel("Epochs")
    # ax.set_xticks([0, 60, 80, 90])

    ax.set_xlabel("Training time (hours)")
    ax.set_ylim([4, 10])
    ax.set_ylabel("Validation loss")
    ax.legend()
    sns.despine(ax=ax, left=True, bottom=False, top=True, right=True)
    outfile = os.path.join(OUTPUT_DIRECTORY, f"convergence_curve.pdf")
    fig.savefig(outfile, bbox_inches="tight", pad_inches=0)


if __name__ == "__main__":
    main()


==> results/fairseq_curves_steps.py <==
#!/usr/bin/env python3

"""
Assuming that we want a low-rank approximation based method, which is the way to go?
All experiments use 16 workers and NCCL.
Atomo, SGD and Unbiased Rank 1 are tuned.
We just use the same as SGD.
"""

import re
import os
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns
from matplotlib import pyplot as plt

from jobmonitor.api import influx_query
from jobmonitor.connections import mongo
from shared import (
    color_palette,
    get_batch_time,
    get_test_accuracy,
    template_directory,
    total_bits_communicated,
)

sns.set_style("whitegrid")
sns.set_palette(color_palette)


MB = 8 * 1024 * 1024


OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)

CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    make_plot()


def selection_query(reducer=None):
    query = {
        "experiment": {"$in": ["neurips19_fairseq_powersgd_2"]},
        # "status": "FINISHED",
        # "config.optimizer_learning_rate": 1.25,
        # "config.log_verbosity": 1,
        "config.ddp_backend": {
            "$in": [
                "uncompressed",
                "powersgd_rank4",
                # "powersgd_rank4",
                "powersgd_rank8",
                "powersgd_rank16",
                "powersgd_rank32",
            ]
        },
        "n_workers": 32,
    }
    if reducer != None:
        query["config.ddp_backend"] = reducer
    return query


def make_plot():
    query = selection_query()

    # Find the jobs we care about and their config parameters from MongoDB
    entries = []
    for job in mongo.job.find(query, {"_id": 1, "config": 1, "job": 1, "start_time": 1}):
        if not re.match(r"""Rank (\d+) \(EF\)""", job["job"]):
            reducer = job["config"]["ddp_backend"].replace("powersgd_", "").replace("rank", "rank ")
            reducer = reducer[0].upper() + reducer[1:]
            entries.append(
                {"job_id": str(job["_id"]), "reducer": reducer, "start_time": job["start_time"]}
            )
    df = pd.DataFrame(entries)

    df["start_time"] = df["start_time"].dt.tz_localize("UTC")
    # print(df["start_time"])

    df["reducer"] = pd.Categorical(
        df["reducer"], ["Uncompressed", "Rank 4", "Rank 8", "Rank 16", "Rank 32"]
    )
    df.sort_values("reducer", inplace=True)

    # Query the test curves from InfluxDB
    job_id_string = "|".join(df.job_id)
    influx_df = influx_query(
        f"SELECT job_id, epoch, value FROM loss WHERE split='validation' and job_id =~ /({job_id_string})/",
        merge=True,
    )
    df = pd.merge(df, influx_df, on=["job_id"])

    # mintime = df.groupby("job_id").aggregate("min")[["time"]]
    # mintime["start_time"] = mintime.pop("time")

    # df = pd.merge(df, mintime, on=["job_id"])
    # print(df)

    df["hours"] = (df["time"] - df["start_time"]).dt.total_seconds() / 3600

    fig, ax = plt.subplots(figsize=(4, 2.5))
    for reducer, reducer_df in df.groupby("reducer"):
        aggregated = reducer_df
        # ax.fill_between(hours, minval, maxval, alpha=0.5)
        ax.plot(
            aggregated["epoch"],
            aggregated["value"],
            label=reducer.replace("H-O ", ""),
            linestyle="--" if reducer == "Uncompressed" else None,
        )

    # ax.set_xlabel("Epochs")
    # ax.set_xticks([0, 60, 80, 90])

    ax.set_xlabel("\# model updates")
    ax.set_ylim([4, 10])
    ax.set_ylabel("Validation loss")
    ax.legend()
    sns.despine(ax=ax, left=True, bottom=False, top=True, right=True)
    outfile = os.path.join(OUTPUT_DIRECTORY, f"convergence_curve.pdf")
    fig.savefig(outfile, bbox_inches="tight", pad_inches=0)


if __name__ == "__main__":
    main()


==> results/fairseq_timings.py <==
#!/usr/bin/env python3

"""
Assuming that we want a low-rank approximation based method, which is the way to go?
All experiments use 16 workers and NCCL.
Atomo, SGD and Unbiased Rank 1 are tuned.
We just use the same as SGD.
"""

import os
import re
from argparse import ArgumentParser

import jinja2
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib import pyplot as plt

from jobmonitor.api import influx_query
from jobmonitor.connections import mongo
from shared import (
    color_palette,
    get_batch_time,
    get_test_accuracy,
    template_directory,
    total_bits_communicated,
)

sns.set_style("whitegrid")
sns.set_palette(color_palette)


MB = 8 * 1024 * 1024


OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)

CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    make_plot()


def selection_query(reducer=None):
    query = {
        "experiment": {"$in": ["neurips19_fairseq_powersgd_2"]},
        # "status": "FINISHED",
        # "config.optimizer_learning_rate": 1.25,
        # "config.log_verbosity": 1,
        "config.ddp_backend": {
            "$in": [
                "uncompressed",
                "powersgd_rank4",
                # "powersgd_rank4",
                "powersgd_rank8",
                "powersgd_rank16",
                "powersgd_rank32",
            ]
        },
        "n_workers": 32,
    }
    if reducer != None:
        query["config.ddp_backend"] = reducer
    return query


bits_communicated = {
    "5d9349a4d020fcb67f1b2560": 1348567792000,
    "5d94372aea9f98bf434ba3fe": 2574130416000,
    "5d94b940a93f703f8c53386b": 5025255664000,
    "5d960a987dcd0368e4001a38": 9927506160000,
    "5d96041e7dcd0362acff8661": 141245964288000,
}

val_loss = {
    "5d9349a4d020fcb67f1b2560": 5.580261026406228,
    "5d94372aea9f98bf434ba3fe": 5.18988487521224,
    "5d94b940a93f703f8c53386b": 5.034415880733669,
    "5d960a987dcd0368e4001a38": 4.967956296571764,
    "5d96041e7dcd0362acff8661": 4.915388198310025,
}


def make_plot():
    query = selection_query()

    # Find the jobs we care about and their config parameters from MongoDB
    entries = []
    for job in mongo.job.find(query, {"_id": 1, "config": 1, "job": 1, "timings": 1}):
        if not re.match(r"""Rank (\d+) \(EF\)""", job["job"]):
            reducer = job["config"]["ddp_backend"].replace("powersgd_", "").replace("rank", "rank ")
            reducer = reducer[0].upper() + reducer[1:]
            entry = {"job_id": str(job["_id"]), "reducer": reducer}
            for key, values in job["timings"].items():
                # entry[key + "_mean"] = values["0"]["mean"]
                # entry[key + "_n"] = values["0"]["instances"]
                entry[key + "_total"] = values["0"]["instances"] * values["0"]["mean"]
                entry[key + "_std"] = values["0"]["std"] * values["0"]["instances"]

            entry["bits_communicated"] = bits_communicated[str(job["_id"])]
            entry["validation_loss"] = val_loss[str(job["_id"])]

            entries.append(entry)
    df = pd.DataFrame(entries)

    df["reducer"] = pd.Categorical(
        df["reducer"], ["Uncompressed", "Rank 4", "Rank 8", "Rank 16", "Rank 32"]
    )
    df.sort_values("reducer", inplace=True)

    df["batch_backward_total"] = df["batch_backward_total"] - df["batch_reduce_total"]
    # df["batch_backward_std"] = np.sqrt(df["batch_backward_std"] ** 2 - df["batch_reduce_std"] ** 2)

    df["compression_ratio"] = 141245964288000 / df["bits_communicated"]
    print(df)

    # Load the table template (Jinja2)
    env = jinja2.Environment(loader=jinja2.FileSystemLoader(template_directory))
    template = env.get_template(os.path.basename(__file__).replace(".py", ".jinja"))

    output_file = os.path.join(OUTPUT_DIRECTORY, "table.tex")
    with open(output_file, "w") as fp:
        fp.write(template.render(data=df).strip())
        print("Written to", output_file)


if __name__ == "__main__":
    main()


==> results/language_model.py <==
#!/usr/bin/env python3

"""
Assuming that we want a low-rank approximation based method, which is the way to go?
All experiments use 16 workers and NCCL.
Atomo, SGD and Unbiased Rank 1 are tuned.
We just use the same as SGD.
"""

import re
import os
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns
from matplotlib import pyplot as plt

from jobmonitor.api import influx_query
from jobmonitor.connections import mongo
from shared import (
    color_palette,
    get_batch_time,
    get_test_accuracy,
    template_directory,
    total_bits_communicated,
)

sns.set_style("whitegrid")
sns.set_palette(color_palette)


MB = 8 * 1024 * 1024


OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)

CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    make_table()
    make_plot()
    make_epoch_plot()


def selection_query(reducer=None):
    query = {
        "experiment": {"$in": ["neurips19_lm_quality_variance"]},
        "status": "FINISHED",
        "config.optimizer_learning_rate": 1.25,
        # "config.log_verbosity": 1,
        "n_workers": 16,
    }
    if reducer != None:
        query["config.reducer_name"] = reducer
    return query


def make_plot():
    query = selection_query()

    # Find the jobs we care about and their config parameters from MongoDB
    entries = []
    for job in mongo.job.find(query, {"_id": 1, "config": 1, "job": 1, "start_time": 1}):
        if not re.match(r"""Rank (\d+) \(EF\)""", job["job"]):
            entries.append(
                {
                    "job_id": str(job["_id"]),
                    "reducer": job["config"]["reducer_name"],
                    "start_time": job["start_time"],
                }
            )
    df = pd.DataFrame(entries)

    # Query the test curves from InfluxDB
    job_id_string = "|".join(df.job_id)
    influx_df = influx_query(
        f"SELECT job_id, epoch, value FROM last_perplexity WHERE split='test' and job_id =~ /({job_id_string})/",
        merge=True,
    )
    df = pd.merge(df, influx_df, on=["job_id"])

    df["hours"] = (df["time"] - df["start_time"]).dt.total_seconds() / 3600

    fig, ax = plt.subplots(figsize=(4, 2.5))
    for reducer, reducer_df in df.groupby("reducer"):
        aggregated = reducer_df.groupby("epoch").agg(
            {"epoch": "mean", "value": ["mean", "std", "min", "max"], "hours": ["mean", "std"]}
        )
        epoch = aggregated["epoch"]["mean"]
        hours = aggregated["hours"]["mean"]
        mean = aggregated["value"]["mean"]
        std = aggregated["value"]["std"]
        minval = aggregated["value"]["min"]
        maxval = aggregated["value"]["max"]
        ax.fill_between(hours, minval, maxval, alpha=0.5)
        ax.plot(hours, mean, label=reducer.replace("H-O ", "").replace(" (EF)", ""))

    # ax.set_xlabel("Epochs")
    # ax.set_xticks([0, 60, 80, 90])

    ax.set_xlabel("Training time (hours)")
    ax.set_ylim([50, 300])
    ax.set_ylabel("Test perplexity")
    ax.legend()
    sns.despine(ax=ax, left=True, bottom=True, top=True, right=True)
    outfile = os.path.join(OUTPUT_DIRECTORY, f"convergence_curve.pdf")
    fig.savefig(outfile, bbox_inches="tight", pad_inches=0)


def make_epoch_plot():
    query = selection_query()

    # Find the jobs we care about and their config parameters from MongoDB
    entries = []
    for job in mongo.job.find(query, {"_id": 1, "config": 1, "job": 1, "start_time": 1}):
        if not re.match(r"""Rank (\d+) \(EF\)""", job["job"]):
            entries.append(
                {
                    "job_id": str(job["_id"]),
                    "reducer": job["config"]["reducer_name"],
                    "start_time": job["start_time"],
                }
            )
    df = pd.DataFrame(entries)

    # Query the test curves from InfluxDB
    job_id_string = "|".join(df.job_id)
    influx_df = influx_query(
        f"SELECT job_id, epoch, value FROM last_perplexity WHERE split='test' and job_id =~ /({job_id_string})/",
        merge=True,
    )
    df = pd.merge(df, influx_df, on=["job_id"])

    df["hours"] = (df["time"] - df["start_time"]).dt.total_seconds() / 3600

    fig, ax = plt.subplots(figsize=(4, 2.5))
    for reducer, reducer_df in df.groupby("reducer"):
        aggregated = reducer_df.groupby("epoch").agg(
            {"epoch": "mean", "value": ["mean", "std", "min", "max"], "hours": ["mean", "std"]}
        )
        epoch = aggregated["epoch"]["mean"]
        hours = aggregated["hours"]["mean"]
        mean = aggregated["value"]["mean"]
        std = aggregated["value"]["std"]
        minval = aggregated["value"]["min"]
        maxval = aggregated["value"]["max"]
        ax.fill_between(epoch, minval, maxval, alpha=0.5)
        ax.plot(epoch, mean, label=reducer.replace("H-O ", "").replace(" (EF)", ""))

    ax.set_xlabel("Epochs")
    ax.set_xticks([0, 60, 80, 90])

    # ax.set_xlabel("Training time (hours)")
    ax.set_ylim([50, 300])
    ax.set_ylabel("Test perplexity")
    ax.legend()
    sns.despine(ax=ax, left=True, bottom=True, top=True, right=True)
    outfile = os.path.join(OUTPUT_DIRECTORY, f"convergence_curve_epoch.pdf")
    fig.savefig(outfile, bbox_inches="tight", pad_inches=0)


def make_table():
    parser = ArgumentParser()
    parser.add_argument("--cache", default=False, action="store_true")
    args = parser.parse_args()

    if os.path.isfile(CACHE_FILE) and args.cache:
        df = pd.read_pickle(CACHE_FILE)
    else:
        entries = []
        for reducer in ["SGD", "H-O Rank 1 (EF)", "H-O Rank 2 (EF)", "H-O Rank 4 (EF)"]:
            query = selection_query(reducer)
            for job in mongo.job.find(query, {"_id": 1}):
                job_id = str(job["_id"])
                print(job_id)
                entries.append(
                    {
                        "reducer": reducer.replace("H-O ", "").replace(" (EF)", ""),
                        "bits": total_bits_communicated(job_id, "last_perplexity"),
                        "test_accuracy": get_test_accuracy(job_id, "last_perplexity", min_epoch=85),
                        "avg_batch_time": get_batch_time(job_id)["average_duration"],
                    }
                )

        df = pd.DataFrame(entries)
        df.to_pickle(CACHE_FILE)

    df.sort_values("reducer", inplace=True)
    df.sort_values(["bits"], inplace=True, ascending=False)

    df = df.groupby("reducer", as_index=False).agg(
        {
            "avg_batch_time": ["mean", "std", "min", "max"],
            "bits": ["mean"],
            "test_accuracy": ["mean", "std", "min", "max"],
        }
    )

    def compression_level(bits):
        if bits > 1000 * MB:
            return "No compression"
        if bits > 50 * MB:
            return "Low"
        elif bits > 20 * MB:
            return "Medium"
        else:
            return "High"

    df["compression_level"] = df["bits"]["mean"].map(compression_level)
    df.compression_level = pd.Categorical(
        df.compression_level, ["No compression", "Low", "Medium", "High"]
    )
    df.sort_values("compression_level", inplace=True)

    def supports_all_reduce(reducer):
        if "Rank" in reducer:
            return True
        elif "Random" in reducer:
            return True
        elif reducer == "SGD":
            return True
        else:
            return False

    df["supports_all_reduce"] = df.reducer.map(supports_all_reduce)

    df["reducer"] = pd.Categorical(df["reducer"], ["SGD", "Rank 1", "Rank 2", "Rank 4"])
    df.sort_values("reducer", inplace=True)

    print(df)

    # Load the table template (Jinja2)
    env = jinja2.Environment(loader=jinja2.FileSystemLoader(template_directory))
    template = env.get_template(os.path.basename(__file__).replace(".py", ".jinja"))

    output_file = os.path.join(OUTPUT_DIRECTORY, "table.tex")
    with open(output_file, "w") as fp:
        fp.write(template.render(data=df, base=df[df.reducer == "SGD"].iloc[0]).strip())
        print("Written to", output_file)


if __name__ == "__main__":
    main()


==> results/lm_curves.py <==
#!/usr/bin/env python3

"""
Assuming that we want a low-rank approximation based method, which is the way to go?
All experiments use 16 workers and NCCL.
Atomo, SGD and Unbiased Rank 1 are tuned.
We just use the same as SGD.
"""

import re
import os
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns
from matplotlib import pyplot as plt

from jobmonitor.api import influx_query
from jobmonitor.connections import mongo
from shared import (
    color_palette,
    get_batch_time,
    get_test_accuracy,
    template_directory,
    total_bits_communicated,
)

sns.set_style("whitegrid")
sns.set_palette(color_palette)


MB = 8 * 1024 * 1024


OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)

CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    make_plot()


def selection_query(reducer=None):
    query = {
        "experiment": {"$in": ["neurips19_lm_quality_variance"]},
        "status": "FINISHED",
        # "config.optimizer_learning_rate": 1.25,
        # "config.log_verbosity": 1,
        "config.reducer_name": {"$in": ["H-O Rank 4 (EF)", "SGD", "Signum"]},
        "n_workers": 16,
    }
    if reducer != None:
        query["config.reducer_name"] = reducer
    return query


def make_plot():
    query = selection_query()

    # Find the jobs we care about and their config parameters from MongoDB
    entries = []
    for job in mongo.job.find(query, {"_id": 1, "config": 1, "job": 1, "start_time": 1}):
        if not re.match(r"""Rank (\d+) \(EF\)""", job["job"]):
            entries.append(
                {
                    "job_id": str(job["_id"]),
                    "reducer": job["config"]["reducer_name"],
                    "start_time": job["start_time"],
                }
            )
    df = pd.DataFrame(entries)

    df["reducer"] = pd.Categorical(df["reducer"], ["SGD", "H-O Rank 4 (EF)", "Signum"])
    df.sort_values("reducer", inplace=True)

    # Query the test curves from InfluxDB
    job_id_string = "|".join(df.job_id)
    influx_df = influx_query(
        f"SELECT job_id, epoch, value FROM last_perplexity WHERE split='test' and job_id =~ /({job_id_string})/",
        merge=True,
    )
    df = pd.merge(df, influx_df, on=["job_id"])

    df["hours"] = (df["time"] - df["start_time"]).dt.total_seconds() / 3600

    fig, ax = plt.subplots(figsize=(4, 2.5))
    for reducer, reducer_df in df.groupby("reducer"):
        aggregated = reducer_df.groupby("epoch").agg(
            {"epoch": "mean", "value": ["mean", "std", "min", "max"], "hours": ["mean", "std"]}
        )
        epoch = aggregated["epoch"]["mean"]
        hours = aggregated["hours"]["mean"]
        mean = aggregated["value"]["mean"]
        std = aggregated["value"]["std"]
        minval = aggregated["value"]["min"]
        maxval = aggregated["value"]["max"]
        ax.fill_between(hours, minval, maxval, alpha=0.5)
        ax.plot(
            hours,
            mean,
            label=reducer.replace("H-O ", "")
            .replace(" (EF)", "")
            .replace("Rank 4", "\\textsc{PowerSGD}"),
        )

    # ax.set_xlabel("Epochs")
    # ax.set_xticks([0, 60, 80, 90])

    ax.set_xlabel("Training time (hours)")
    ax.set_ylim([50, 300])
    ax.set_ylabel("Test perplexity")
    ax.legend()
    sns.despine(ax=ax, left=True, bottom=False, top=True, right=True)
    outfile = os.path.join(OUTPUT_DIRECTORY, f"convergence_curve.pdf")
    fig.savefig(outfile, bbox_inches="tight", pad_inches=0)


if __name__ == "__main__":
    main()


==> results/lm_curves_epoch.py <==
#!/usr/bin/env python3

"""
Assuming that we want a low-rank approximation based method, which is the way to go?
All experiments use 16 workers and NCCL.
Atomo, SGD and Unbiased Rank 1 are tuned.
We just use the same as SGD.
"""

import re
import os
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns
from matplotlib import pyplot as plt

from jobmonitor.api import influx_query
from jobmonitor.connections import mongo
from shared import (
    color_palette,
    get_batch_time,
    get_test_accuracy,
    template_directory,
    total_bits_communicated,
)

sns.set_style("whitegrid")
sns.set_palette(color_palette)


MB = 8 * 1024 * 1024


OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)

CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    make_plot()


def selection_query(reducer=None):
    query = {
        "experiment": {"$in": ["neurips19_lm_quality_variance"]},
        "status": "FINISHED",
        # "config.optimizer_learning_rate": 1.25,
        # "config.log_verbosity": 1,
        "config.reducer_name": {"$in": ["H-O Rank 4 (EF)", "SGD", "Signum"]},
        "n_workers": 16,
    }
    if reducer != None:
        query["config.reducer_name"] = reducer
    return query


def make_plot():
    query = selection_query()

    # Find the jobs we care about and their config parameters from MongoDB
    entries = []
    for job in mongo.job.find(query, {"_id": 1, "config": 1, "job": 1, "start_time": 1}):
        if not re.match(r"""Rank (\d+) \(EF\)""", job["job"]):
            entries.append(
                {
                    "job_id": str(job["_id"]),
                    "reducer": job["config"]["reducer_name"],
                    "start_time": job["start_time"],
                }
            )
    df = pd.DataFrame(entries)

    df["reducer"] = pd.Categorical(df["reducer"], ["SGD", "H-O Rank 4 (EF)", "Signum"])
    df.sort_values("reducer", inplace=True)

    # Query the test curves from InfluxDB
    job_id_string = "|".join(df.job_id)
    influx_df = influx_query(
        f"SELECT job_id, epoch, value FROM last_perplexity WHERE split='test' and job_id =~ /({job_id_string})/",
        merge=True,
    )
    df = pd.merge(df, influx_df, on=["job_id"])

    df["hours"] = (df["time"] - df["start_time"]).dt.total_seconds() / 3600

    fig, ax = plt.subplots(figsize=(4, 2.5))
    for reducer, reducer_df in df.groupby("reducer"):
        aggregated = reducer_df.groupby("epoch").agg(
            {"epoch": "mean", "value": ["mean", "std", "min", "max"], "hours": ["mean", "std"]}
        )
        epoch = aggregated["epoch"]["mean"]
        hours = aggregated["hours"]["mean"]
        mean = aggregated["value"]["mean"]
        std = aggregated["value"]["std"]
        minval = aggregated["value"]["min"]
        maxval = aggregated["value"]["max"]
        ax.fill_between(epoch, minval, maxval, alpha=0.5)
        ax.plot(
            epoch,
            mean,
            label=reducer.replace("H-O ", "")
            .replace(" (EF)", "")
            .replace("Rank 4", "\\textsc{PowerSGD}"),
        )

    ax.set_xlabel("Epochs")
    ax.set_xticks([0, 60, 80, 90])

    # ax.set_xlabel("Epochs")
    ax.set_ylim([50, 300])
    ax.set_ylabel("Test perplexity")
    ax.legend()
    sns.despine(ax=ax, left=True, bottom=False, top=True, right=True)
    outfile = os.path.join(OUTPUT_DIRECTORY, f"convergence_curve.pdf")
    fig.savefig(outfile, bbox_inches="tight", pad_inches=0)


if __name__ == "__main__":
    main()


==> results/network_parameters/generate_table.py <==
#!/usr/bin/env python3

"""
Assuming that we want a low-rank approximation based method, which is the way to go?
All experiments use 16 workers and NCCL.
Atomo, SGD and Unbiased Rank 1 are tuned.
We just use the same as SGD.
"""

import os
import json
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns


OUTPUT_DIRECTORY = os.path.join(os.path.dirname(os.path.realpath(__file__)), "out")
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)


def main():
    parser = ArgumentParser()
    parser.add_argument("json_file")
    args = parser.parse_args()

    basename = os.path.basename(args.json_file).replace(".json", "")

    df = pd.read_json(args.json_file)

    df["size"] = df.nelements * 4

    def prod(list):
        p = 1
        for l in list:
            p *= l
        return p

    df["rank1_size"] = df["shape"].map(lambda shape: (shape[0] + prod(shape[1:])) * 4)
    df["matrix_shape"] = df["shape"].map(lambda shape: [shape[0], prod(shape[1:])])

    df["is_compressed"] = df["shape"].map(lambda shape: len(shape) > 1)

    df.sort_values("size", inplace=True, ascending=False)

    uncompressed_df = df[~df.is_compressed]
    uncompressed_total = uncompressed_df.sum()

    df = df[df.is_compressed].copy()

    df["tensor_shape"] = df["shape"].map(
        lambda shape: "$" + (" \\times ".join(str(s) for s in shape)) + "$"
    )
    df["matrix_shape"] = df["matrix_shape"].map(
        lambda shape: "$" + (" \\times ".join(str(s) for s in shape)) + "$"
    )

    # Load the table template (Jinja2)
    template_file = __file__.replace(".py", ".jinja")
    with open(template_file, "r") as fp:
        template = jinja2.Template(fp.read())

    output_file = os.path.join(OUTPUT_DIRECTORY, f"{basename}.tex")
    with open(output_file, "w") as fp:
        fp.write(
            template.render(data=df, uncompressed=uncompressed_total, architecture=basename).strip()
        )
        print("Written to", output_file)


if __name__ == "__main__":
    main()


==> results/rank_based_methods.py <==
#!/usr/bin/env python3

"""
We compare signsgd with majority vote and Signum
"""

import os
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns

from jobmonitor.connections import mongo
from shared import get_batch_time, get_test_accuracy, template_directory, total_bits_communicated

sns.set_style("whitegrid")


KB = 8 * 1024
MB = 1024 * KB

OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)


CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    parser = ArgumentParser()
    parser.add_argument("--cache", default=False, action="store_true")
    args = parser.parse_args()

    if os.path.isfile(CACHE_FILE) and args.cache:
        df = pd.read_pickle(CACHE_FILE)
    else:
        entries = []
        query = {
            "experiment": {"$in": ["neurips19_quality_variance"]},
            "config.reducer_name": {
                "$in": [
                    "SGD",
                    "Unbiased Rank 1",
                    "Unbiased Rank 2",
                    # "Atomo (rank 1)",
                    # "Atomo (rank 2)",
                    "H-O Rank 1 (EF)",
                    "H-O Rank 2 (EF)",
                ]
            },
            "status": "FINISHED",
            # "config.optimizer_learning_rate": 0.1,
            # "config.log_verbosity": 1,  # bit unfair: SGD has an advantage
            "n_workers": 16,
        }

        for job in mongo.job.find(query, {"_id": 1, "config": 1}):
            job_id = str(job["_id"])
            print(job_id)
            entries.append(
                {
                    "reducer": job["config"]["reducer_name"],
                    "bits": total_bits_communicated(job_id),
                    "test_accuracy": get_test_accuracy(job_id),
                    "avg_batch_time": get_batch_time(job_id)["average_duration"],
                }
            )

        df = pd.DataFrame(entries)
        df.to_pickle(CACHE_FILE)

    df["reducer"] = df.reducer.replace(
        {"H-O Rank 2 (EF)": "Rank-2 \powersgd", "H-O Rank 1 (EF)": "Rank-1 \powersgd"}
    )

    df.sort_values("reducer", inplace=True)
    df.sort_values(["bits"], inplace=True, ascending=False)

    df = df.groupby("reducer", as_index=False).agg(
        {
            "avg_batch_time": ["mean", "std", "min", "max"],
            "bits": ["mean"],
            "test_accuracy": ["mean", "std", "min", "max"],
        }
    )

    def compression_level(bits):
        if bits > 1000 * MB:
            return "No compression"
        if bits > 50 * MB:
            return "Low"
        elif bits > 20 * MB:
            return "Medium"
        else:
            return "High"

    df["compression_level"] = df["bits"]["mean"].map(compression_level)
    df.compression_level = pd.Categorical(
        df.compression_level, ["No compression", "Low", "Medium", "High"]
    )
    df.sort_values("compression_level", inplace=True)

    def supports_all_reduce(reducer):
        if "Rank" in reducer:
            return True
        elif "Random" in reducer:
            return True
        elif reducer == "SGD":
            return True
        else:
            return False

    df["supports_all_reduce"] = df.reducer.map(supports_all_reduce)

    print(df)

    # Load the table template (Jinja2)
    env = jinja2.Environment(loader=jinja2.FileSystemLoader(template_directory))
    template = env.get_template(os.path.basename(__file__).replace(".py", ".jinja"))

    output_file = os.path.join(OUTPUT_DIRECTORY, "table.tex")
    with open(output_file, "w") as fp:
        fp.write(template.render(data=df, base=df[df.reducer == "SGD"].iloc[0]).strip())
        print("Written to", output_file)


if __name__ == "__main__":
    main()


==> results/reuse_vs_no_reuse.py <==
#!/usr/bin/env python3

"""
This evaluates the usefulness of reusing the past query vector
"""

import json
import os

import matplotlib.ticker as ticker
import pandas as pd
import seaborn as sns
from bson import ObjectId
from matplotlib import pyplot as plt

from jobmonitor.api import influx_query, mongo, result_dir
from shared import color_palette

sns.set_style("whitegrid")
sns.set_palette(color_palette)


OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)


JOB_NAMES = {
    "5cd69f30916bd298ef19432b": "Best low-rank",  # HQ Rank 2 w/o reuse (EF)
    "5cd69f07916bd298b479d0ce": "Random queries",  # Rank 2 w/o reuse (EF)
    "5cd69f07916bd298b479d0cd": "Reusing queries",  # Rank 2 (EF)
}


def main():
    analyse_training_quality()
    # analyse_rel_accuracy()


def analyse_training_quality():
    data = influx_query(
        "SELECT job_id, epoch, value FROM last_accuracy WHERE experiment='neurips19_reuse' AND split='test' AND job =~ /.*Rank 2.*/",
        merge=True,
    )
    data["reducer"] = data["job_id"].replace(JOB_NAMES)

    fig, ax = plt.subplots(figsize=(4, 2.5))
    for reducer, df in data.groupby("reducer"):
        ax.plot("epoch", "value", label=reducer, data=df)

    ax.set_xlabel("Epochs")
    ax.set_ylabel("Test accuracy")

    ax.set_ylim([0.8, 0.95])
    ax.set_xlim([0, 300])
    ax.set_xticks([0, 150, 250, 300])
    ax.set_yticks([0.8, 0.85, 0.9, 0.938, 0.945])

    sns.despine(left=True, right=True, bottom=True, ax=ax)

    ax.set_yticklabels(["{:,.1%}".format(x) for x in ax.get_yticks()])
    # ax.yaxis.set_major_formatter(ticker.PercentFormatter())

    ax.legend()
    outfile = os.path.join(OUTPUT_DIRECTORY, f"test_accuracy.pdf")
    fig.savefig(outfile, bbox_inches="tight", pad_inches=0)


def analyse_rel_accuracy():
    """
    Strange results:
    Mean relative accuracy
    Best low-rank      0.015523
    Random queries     0.015931
    Reusing queries    0.014539
    """
    data = influx_query(
        "SELECT job_id, weight, epoch, value FROM rel_compression_error WHERE experiment='neurips19_reuse' AND job =~ /.*Rank 2.*/",
        merge=True,
    )
    data["accuracy"] = 1 - data.value

    # Keep only data with non-perfect accuracy
    data = data[data.accuracy.lt(1)]

    entries = []
    for group, df in data.groupby(["weight", "epoch"]):
        entry = {}
        for idx, row in df.iterrows():
            entry[JOB_NAMES[row["job_id"]]] = row["accuracy"]
        entry["weight"] = group[0]
        entry["epoch"] = group[1]
        entries.append(entry)
    df = pd.DataFrame(entries)

    fig, ax = plt.subplots(figsize=(4, 2.5))
    for uid, name in JOB_NAMES.items():
        df.plot("epoch", name, ax=ax, label=name)

    ax.legend()
    outfile = os.path.join(OUTPUT_DIRECTORY, f"accuracy.pdf")
    fig.savefig(outfile, bbox_inches="tight", pad_inches=0)

    # print(df)


if __name__ == "__main__":
    main()


==> results/scaling.py <==
#!/usr/bin/env python3

"""
Scaling plots for data-parallel training.
Ignoring test accuracy
"""

import os

import pandas as pd
import seaborn as sns
from matplotlib import pyplot as plt
from matplotlib.ticker import NullFormatter

from jobmonitor.api import mongo
from shared import get_batch_time, color_palette

sns.set_style("whitegrid")
sns.set_palette(color_palette)


OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)


def main():
    os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)
    data_list = []
    backends = ["nccl", "gloo"]
    for backend in backends:
        query = {
            "experiment": "neurips19_scaling_controlled",
            "config.distributed_backend": backend,
            "config.log_verbosity": 1,
            "status": "FINISHED",
        }
        for result in mongo.job.find(query):
            time_data = get_batch_time(str(result["_id"]))
            data_list.append(
                {
                    "backend": backend,
                    "n_workers": result["n_workers"],
                    "reducer": result["config"]["reducer_name"],
                    "avg_batch_time": time_data["average_duration"],
                    "n_batches": time_data["n_events"],
                }
            )
    df = pd.DataFrame(data_list)

    # Sorting
    df.reducer = pd.Categorical(df.reducer, ["SGD", "H-O Rank 2 (EF)", "Signum"])
    df.sort_values(["backend", "reducer", "n_workers"], inplace=True)

    df["total_batch_time"] = df.avg_batch_time * df.n_batches

    df = df.groupby(["backend", "reducer", "n_workers"]).agg(
        {"total_batch_time": ["min", "max", "mean", "std"]}
    )
    df.reset_index(inplace=True)

    print(df)

    # Compare all the timings to single worker SGD
    base = df[df.n_workers.eq(1) & df.reducer.eq("SGD")]
    base = base.loc[:, ["backend", "total_batch_time"]]
    # print(base)

    # Attach the suitable base time to the table with a JOIN
    df = pd.merge(df, base, on=["backend"], suffixes=("", "_base"))

    # Compute speedup
    df["speedup"] = df.total_batch_time_base["mean"] / df.total_batch_time["mean"]
    df["speedup_up"] = df.total_batch_time_base["mean"] / df.total_batch_time["min"]
    df["speedup_low"] = df.total_batch_time_base["mean"] / df.total_batch_time["max"]

    # print(df.loc[:, ["backend", "reducer", "n_workers", "speedup"]])

    print(df[df.n_workers == 16])

    fig, axes = plt.subplots(figsize=(8, 2.5), ncols=len(backends), sharey=True)
    for i, ((backend, data), ax) in enumerate(zip(df.groupby("backend"), axes)):
        for reducer, worker_data in data.groupby("reducer"):
            ax.fill_between("n_workers", "speedup_low", "speedup_up", alpha=0.5, data=worker_data)
            ax.plot(
                "n_workers",
                "speedup",
                label=reducer.replace("H-O ", "").replace(" (EF)", ""),
                data=worker_data,
            )
        if i == 0:
            ax.set_ylabel("Speedup over SGD")
        ax.set_title(backend.upper() + " backend")
        ax.set_xlabel("Number of workers")
        sns.despine(left=True, bottom=True, ax=ax)
        ax.set_xticks([1, 2, 4, 8, 16])
        ax.set_xticklabels(["1", "2", "4", "8", "16"])
        ax.yaxis.set_major_formatter(NullFormatter())
        ax.yaxis.set_minor_formatter(NullFormatter())
        ax.set_yticks([1, 2, 4, 8])
        ax.set_yticklabels(["$1\\times$", "$2\\times$", "$4\\times$", "$8\\times$"])
        ax.set_ylim([0.9, 10])
        ax.set_xlim([1, 16])
        ax.legend()
    outfile = os.path.join(OUTPUT_DIRECTORY, f"scaling.pdf")
    fig.savefig(outfile, bbox_inches="tight", pad_inches=0)


if __name__ == "__main__":
    main()


==> results/shared.py <==
import json
import os
import re
from glob import glob

import matplotlib
import matplotlib.ticker as ticker
import numpy as np
import pandas as pd
import seaborn as sns
from bson import ObjectId
from matplotlib import pyplot as plt

from jobmonitor.api import influx_query, result_dir
from jobmonitor.connections import mongo

# color_palette = sns.xkcd_palette(
#     ["windows blue", "amber", "greyish", "faded green", "dusty purple"]
# )

# color_palette = sns.color_palette(
#     ["#9b59b6", "#3498db", "#95a5a6", "#e74c3c", "#34495e", "#2ecc71"]
# )


template_directory = os.path.join(os.path.dirname(os.path.abspath(__file__)), "templates")


color_palette = sns.color_palette(["#e41a1c", "#377eb8", "#4daf4a", "#984ea3", "#ff7f00"])


def get_test_accuracy(job_id, measurement="last_accuracy", min_epoch=295):
    """Average over the last 5 epochs to stabilize"""
    out = influx_query(
        f"SELECT MEAN(value) FROM {measurement} WHERE split='test' AND epoch > {min_epoch} and job_id='{job_id}'",
        merge=True,
    )
    return out.loc[0, "mean"]


def total_bits_communicated(job_id, measurement="last_accuracy", epoch=1):
    out = influx_query(
        f"SELECT LAST(bits) FROM {measurement} WHERE split='test' and job_id='{job_id}' and epoch={epoch}",
        merge=True,
    )
    return out.loc[0, "last"]


def get_batch_time(job_id, event="batch"):
    file_path = os.path.join(result_dir(job_id), "timer_summary.json")
    with open(file_path) as fp:
        timings = json.load(fp)
    return timings[event]


def get_avg_times(job_id):
    file_path = os.path.join(result_dir(job_id), "timer_summary.json")
    with open(file_path) as fp:
        timings = json.load(fp)
    out = {}
    for key, data in timings.items():
        out[key] = data["average_duration"]
    return out


def get_worker_time(job_id, worker=0, event="batch"):
    """Read times from the worker's stdout, rather than the nice JSON file"""
    pattern = re.compile("- " + event + r""" +\| *(\d+) \| *([\d\.]+)s \| *([\d\.]+)\%$""")
    if worker == 0:  # who came up with this ...
        filename = "output.txt"
    else:
        filename = f"output.worker{worker}.txt"
    filepath = os.path.join(result_dir(job_id), filename)
    result = None
    with open(filepath, "r") as fp:
        for line in fp:
            match = pattern.match(line)
            if match:
                count, avg, percentage = match.groups()
                result = float(avg)
    return result


def get_worker_times(job_id, event="batch"):
    res = mongo.job.find_one({"_id": ObjectId(job_id)}, {"n_workers": 1})
    n_workers = res.get("n_workers", 0)
    times = [get_worker_time(job_id, event=event, worker=w) for w in range(n_workers)]
    return times


# matplotlib.rcParams["pdf.fonttype"] = 42
# matplotlib.rcParams["ps.fonttype"] = 42
matplotlib.rcParams["text.usetex"] = True
# matplotlib.rcParams["text.latex.unicode"] = True


# Check intra-worker variance
# In [41]: for job in shared.mongo.job.find().sort([("start_time", -1)]):
#     ...:     times = shared.get_worker_times(str(job["_id"]), event="batch.forward")
#     ...:     try:
#     ...:         rel_std = np.std(times) / np.mean(times)
#     ...:         if rel_std > 0.1:
#     ...:             print("{experiment:40s} / {job:40s}".format(**job), int(rel_std * 100))
#     ...:     except TypeError as e:
#     ...:         print("{experiment:40s} / {job:40s}".format(**job), "?")



==> results/signsgd_vs_signum.py <==
#!/usr/bin/env python3

"""
We compare signsgd with majority vote and Signum
"""

import os
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns

from jobmonitor.connections import mongo
from shared import get_batch_time, get_test_accuracy, template_directory, total_bits_communicated

sns.set_style("whitegrid")


KB = 8 * 1024
MB = 1024 * KB

OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)


CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    parser = ArgumentParser()
    parser.add_argument("--cache", default=False, action="store_true")
    args = parser.parse_args()

    if os.path.isfile(CACHE_FILE) and args.cache:
        df = pd.read_pickle(CACHE_FILE)
    else:
        entries = []
        query = {
            "experiment": {"$in": ["neurips19_quality_variance"]},
            "config.reducer_name": {"$in": ["SGD", "Signum", "Sign+Norm (EF)"]},
            "status": "FINISHED",
            # "config.optimizer_learning_rate": 0.1,
            # "config.log_verbosity": 1,  # bit unfair: SGD has an advantage
            "n_workers": 16,
        }

        for job in mongo.job.find(query, {"_id": 1, "config": 1}):
            job_id = str(job["_id"])
            print(job_id)
            entries.append(
                {
                    "reducer": job["config"]["reducer_name"].replace(" (EF)", " w/ EF"),
                    "bits": total_bits_communicated(job_id),
                    "test_accuracy": get_test_accuracy(job_id),
                    "avg_batch_time": get_batch_time(job_id)["average_duration"],
                }
            )

        df = pd.DataFrame(entries)
        df.to_pickle(CACHE_FILE)

    df.sort_values("reducer", inplace=True)
    df.sort_values(["bits"], inplace=True, ascending=False)

    df = df.groupby("reducer", as_index=False).agg(
        {
            "avg_batch_time": ["mean", "std", "min", "max"],
            "bits": ["mean"],
            "test_accuracy": ["mean", "std", "min", "max"],
        }
    )

    def compression_level(bits):
        if bits > 1000 * MB:
            return "No compression"
        if bits > 50 * MB:
            return "Low"
        elif bits > 20 * MB:
            return "Medium"
        else:
            return "High"

    df["compression_level"] = df["bits"]["mean"].map(compression_level)
    df.compression_level = pd.Categorical(
        df.compression_level, ["No compression", "Low", "Medium", "High"]
    )
    df.sort_values("compression_level", inplace=True)

    def supports_all_reduce(reducer):
        if "Rank" in reducer:
            return True
        elif "Random" in reducer:
            return True
        elif reducer == "SGD":
            return True
        else:
            return False

    df["supports_all_reduce"] = df.reducer.map(supports_all_reduce)

    print(df)

    # Load the table template (Jinja2)
    env = jinja2.Environment(loader=jinja2.FileSystemLoader(template_directory))
    template = env.get_template(os.path.basename(__file__).replace(".py", ".jinja"))

    output_file = os.path.join(OUTPUT_DIRECTORY, "table.tex")
    with open(output_file, "w") as fp:
        fp.write(template.render(data=df, base=df[df.reducer == "SGD"].iloc[0]).strip())
        print("Written to", output_file)


if __name__ == "__main__":
    main()


==> results/system_specs.py <==
#!/usr/bin/env python3

"""
Here we show the speed of all kinds of operations on our cluster
with different backends
"""

import os
import json
import re

import pandas as pd
import seaborn as sns

from shared import get_batch_time, get_test_accuracy, total_bits_communicated, color_palette
from jobmonitor.connections import mongo
from jobmonitor.api import result_dir
from matplotlib import pyplot as plt

sns.set_style("whitegrid")
sns.set_palette(color_palette)


OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)


def main():
    name_pattern = re.compile(r"""(.*)_(\d+)""")

    query = {"experiment": "neurips19_system_characterization_3", "status": "FINISHED"}
    entries = []
    for job in mongo.job.find(query):
        job_id = str(job["_id"])
        with open(os.path.join(result_dir(job_id), "timer_summary.json")) as fp:
            data = json.load(fp)
            for key, values in data.items():
                match = name_pattern.match(key)
                operation, byte_size = match.groups()
                byte_size = int(byte_size)
                entries.append(
                    {
                        "backend": job["config"]["distributed_backend"],
                        "n_workers": job["n_workers"],
                        "operation": operation.replace("_", " "),
                        "message_size": byte_size,
                        "avg_duration": values["average_duration"],
                    }
                )

    df = pd.DataFrame(entries)

    for n_workers in [2, 4, 8, 16]:
        df_sub = df[df.n_workers.eq(n_workers)].copy()
        df_sub.sort_values("message_size", inplace=True)

        for backend, data in df_sub.groupby("backend"):
            fig, ax = plt.subplots(figsize=(4, 3 * 4 / 5))
            for operation, op_data in data.groupby("operation"):
                ax.loglog("message_size", "avg_duration", label=operation, data=op_data)

            ax.set_xlabel("Message size")
            ax.set_ylabel("Average duration")
            ax.set_ylim([1e-5, 20])
            ax.set_yticks([1e-5, 1e-4, 1e-3, 1e-2, 1e-1, 1e-0, 1e1])
            ax.set_yticklabels(["10$\mu$s", "0.1ms", "1ms", "10ms", "0.1s", "1s", "10s"])
            ax.set_title(f"{n_workers} workers - {backend.upper()}")

            ax.set_xticks([1, 1024, 1024 ** 2, 1024 ** 3])
            ax.set_xticklabels(["1B", "1KB", "1MB", "1GB"])
            sns.despine(ax=ax)
            ax.legend()
            outfile = os.path.join(OUTPUT_DIRECTORY, f"{backend}_{n_workers:02d}workers.pdf")
            fig.savefig(outfile, bbox_inches="tight", pad_inches=0)


if __name__ == "__main__":
    main()


==> results/timing_breakdown.py <==
#!/usr/bin/env python3

"""
Scaling plots for data-parallel training.
Ignoring test accuracy
"""

import os

import jinja2
import matplotlib
import pandas as pd
import seaborn as sns
from matplotlib import pyplot as plt

from jobmonitor.connections import mongo
from shared import color_palette, get_avg_times, template_directory

sns.set_style("whitegrid")
sns.set_palette(color_palette)


OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)


def main():
    os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)
    data_list = []
    query = {"experiment": "neurips19_scaling_controlled", "config.distributed_backend": "nccl"}
    for job in mongo.job.find(query):
        data_list.append(
            {
                "backend": job["config"]["distributed_backend"],
                "n_workers": job["n_workers"],
                "reducer": job["config"]["reducer_name"],
                "verbosity": job["config"]["log_verbosity"],
                **get_avg_times(str(job["_id"])),
            }
        )
    df = pd.DataFrame(data_list)

    df = df.groupby(["backend", "verbosity", "reducer", "n_workers"]).mean()
    df.reset_index(inplace=True)

    df1 = df[df.verbosity.eq(1)].copy()

    df2 = df[df.verbosity.eq(2)].copy()

    make_table(df1, df2)
    # make_graphs(df)


def make_table(df, df2):
    n_workers_list = [2, 4, 8, 16]

    df2.fillna(0.0, inplace=True)
    df2["computation"] = (
        # df2["reduce.mean.pack"]
        # + df2["reduce.mean.unpack"]
        +df2["reduce.build_lists"]
        + df2["reduce.rank1.pack"]
        + df2["reduce.rank1.unpack"]
        + df2["reduce.prepare.q"]
        + df2["reduce.outerprod"]
        + df2["reduce.normalize.p"]
        + df2["reduce.majorityvote"]
        + df2["reduce.zero_mem"]
        + df2["reduce.set_out"]
        + df2["reduce.flatpack"]
        + df2["reduce.compress"]
        + df2["reduce.decompress"]
    )
    mask = df2.reducer.eq("SGD")
    df2.loc[mask, "computation"] += df2.loc[mask, "reduce.mean.pack"]
    df2.loc[mask, "computation"] += df2.loc[mask, "reduce.mean.unpack"]

    df = pd.merge(df, df2, on=["backend", "n_workers", "reducer"], suffixes=["", "_detailed"])

    # Load the table template (Jinja2)
    env = jinja2.Environment(loader=jinja2.FileSystemLoader(template_directory))
    template = env.get_template(os.path.basename(__file__).replace(".py", ".jinja"))

    output_file = os.path.join(OUTPUT_DIRECTORY, "table.tex")
    with open(output_file, "w") as fp:
        fp.write(template.render(data=df, n_workers_list=n_workers_list).strip())
        print("Written to", output_file)


def make_graphs(df):
    # Sorting
    df.reducer = pd.Categorical(df.reducer, ["SGD", "Rank 2 (EF)", "Rank 4 (EF)", "Signum"])
    df.sort_values(["backend", "reducer"], inplace=True)

    fig, (ax, subax) = plt.subplots(
        ncols=2, figsize=(5, 3), sharey=True, gridspec_kw={"width_ratios": [8, 1]}
    )

    for reducer, reducer_df in df.groupby("reducer"):
        ax.plot("n_workers", "batch.reduce", data=reducer_df, label=reducer)

    ax.set_xlim([1, 16])
    ax.set_xticks([1, 2, 4, 8, 16])
    ax.set_xlabel("Number of workers")
    ax.set_ylabel("Gradient exchange time / iteration [s]")

    ax.set_title("Gradient exchange time / iteration")

    # subax.xaxis.set_visible(False)

    rect = matplotlib.patches.Rectangle(
        (5, 5), 10, 10, linewidth=1, edgecolor="r", facecolor="none"
    )

    # Add the patch to the Axes
    subax.add_patch(rect)

    ax.legend()
    sns.despine(ax=ax)

    outfile = os.path.join(OUTPUT_DIRECTORY, f"timing_breakdown.pdf")
    fig.savefig(outfile, bbox_inches="tight", pad_inches=0)


if __name__ == "__main__":
    main()


==> results/warm_start.py <==
#!/usr/bin/env python3

"""
See the benefit of warm starting
"""

import os
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns

from jobmonitor.connections import mongo
from shared import get_batch_time, get_test_accuracy, template_directory, total_bits_communicated

sns.set_style("whitegrid")


KB = 8 * 1024
MB = 1024 * KB

OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)


CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    parser = ArgumentParser()
    parser.add_argument("--cache", default=False, action="store_true")
    args = parser.parse_args()

    if os.path.isfile(CACHE_FILE) and args.cache:
        df = pd.read_pickle(CACHE_FILE)
    else:
        entries = []
        query = {
            "experiment": {"$in": ["neurips19_quality_variance"]},
            "config.reducer_name": {
                "$in": ["H-O Rank 2 w/o reuse (EF)", "H-O Rank 2 (EF)", "HQ Rank 2 w/o reuse (EF)"]
            },
            "status": "FINISHED",
            # "config.optimizer_learning_rate": 0.1,
            # "config.log_verbosity": 1,  # bit unfair: SGD has an advantage
            "n_workers": 16,
        }

        for job in mongo.job.find(query, {"_id": 1, "config": 1}):
            job_id = str(job["_id"])
            print(job_id)
            entries.append(
                {
                    "reducer": job["config"]["reducer_name"],
                    "bits": total_bits_communicated(job_id),
                    "test_accuracy": get_test_accuracy(job_id),
                    "avg_batch_time": get_batch_time(job_id)["average_duration"],
                }
            )

        df = pd.DataFrame(entries)
        df.to_pickle(CACHE_FILE)

    df.sort_values("reducer", inplace=True)
    df.sort_values(["bits"], inplace=True, ascending=False)

    df = df.groupby("reducer", as_index=False).agg(
        {
            "avg_batch_time": ["mean", "std", "min", "max"],
            "bits": ["mean"],
            "test_accuracy": ["mean", "std", "min", "max"],
        }
    )

    def compression_level(bits):
        if bits > 1000 * MB:
            return "No compression"
        if bits > 50 * MB:
            return "Low"
        elif bits > 20 * MB:
            return "Medium"
        else:
            return "High"

    df["compression_level"] = df["bits"]["mean"].map(compression_level)
    df.compression_level = pd.Categorical(
        df.compression_level, ["No compression", "Low", "Medium", "High"]
    )
    df.sort_values("compression_level", inplace=True)

    def supports_all_reduce(reducer):
        if "Rank" in reducer:
            return True
        elif "Random" in reducer:
            return True
        elif reducer == "SGD":
            return True
        else:
            return False

    df["supports_all_reduce"] = df.reducer.map(supports_all_reduce)

    warm_start = "Warm start {\color{gray}(default)}"
    no_warm_start = "Without warm start"
    best_approximation = "Best approximation"

    df["reducer"] = df["reducer"].replace(
        {
            "H-O Rank 2 w/o reuse (EF)": no_warm_start,
            "H-O Rank 2 (EF)": warm_start,
            "HQ Rank 2 w/o reuse (EF)": best_approximation,
        }
    )
    df["reducer"] = pd.Categorical(df.reducer, [no_warm_start, warm_start, best_approximation])

    # Load the table template (Jinja2)
    env = jinja2.Environment(loader=jinja2.FileSystemLoader(template_directory))
    template = env.get_template(os.path.basename(__file__).replace(".py", ".jinja"))

    output_file = os.path.join(OUTPUT_DIRECTORY, "table.tex")
    with open(output_file, "w") as fp:
        fp.write(template.render(data=df).strip())
        print("Written to", output_file)


if __name__ == "__main__":
    main()


==> results/which_rank.py <==
#!/usr/bin/env python3

"""
We compare signsgd with majority vote and Signum
"""

import os
from argparse import ArgumentParser

import jinja2
import pandas as pd
import seaborn as sns

from jobmonitor.connections import mongo
from shared import get_batch_time, get_test_accuracy, template_directory, total_bits_communicated

sns.set_style("whitegrid")


KB = 8 * 1024
MB = 1024 * KB

OUTPUT_DIRECTORY = os.path.join(
    os.path.dirname(os.path.realpath(__file__)),
    "out",
    os.path.basename(__file__).replace(".py", ""),
)
os.makedirs(OUTPUT_DIRECTORY, exist_ok=True)


CACHE_FILE = __file__.replace(".py", ".cache.pickle")


def main():
    parser = ArgumentParser()
    parser.add_argument("--cache", default=False, action="store_true")
    args = parser.parse_args()

    if os.path.isfile(CACHE_FILE) and args.cache:
        df = pd.read_pickle(CACHE_FILE)
    else:
        entries = []
        query = {
            "experiment": {"$in": ["neurips19_quality_variance"]},
            "config.reducer_name": {
                "$in": ["SGD", "H-O Rank 1 (EF)", "H-O Rank 2 (EF)", "H-O Rank 4 (EF)"]
            },
            "status": "FINISHED",
            # "config.optimizer_learning_rate": 0.1,
            # "config.log_verbosity": 1,  # bit unfair: SGD has an advantage
            "n_workers": 16,
        }

        for job in mongo.job.find(query, {"_id": 1, "config": 1}):
            job_id = str(job["_id"])
            print(job_id)
            entries.append(
                {
                    "reducer": job["config"]["reducer_name"].replace(" (EF)", ""),
                    "bits": total_bits_communicated(job_id),
                    "test_accuracy": get_test_accuracy(job_id),
                    "avg_batch_time": get_batch_time(job_id)["average_duration"],
                }
            )

        df = pd.DataFrame(entries)
        df.to_pickle(CACHE_FILE)

    df.sort_values("reducer", inplace=True)
    df.sort_values(["bits"], inplace=True, ascending=False)

    df = df.groupby("reducer", as_index=False).agg(
        {
            "avg_batch_time": ["mean", "std", "min", "max"],
            "bits": ["mean"],
            "test_accuracy": ["mean", "std", "min", "max"],
        }
    )

    def compression_level(bits):
        if bits > 1000 * MB:
            return "No compression"
        if bits > 50 * MB:
            return "Low"
        elif bits > 20 * MB:
            return "Medium"
        else:
            return "High"

    df["compression_level"] = df["bits"]["mean"].map(compression_level)
    df.compression_level = pd.Categorical(
        df.compression_level, ["No compression", "Low", "Medium", "High"]
    )
    df.sort_values("compression_level", inplace=True)

    def supports_all_reduce(reducer):
        if "Rank" in reducer:
            return True
        elif "Random" in reducer:
            return True
        elif reducer == "SGD":
            return True
        else:
            return False

    df["supports_all_reduce"] = df.reducer.map(supports_all_reduce)

    print(df)

    # Load the table template (Jinja2)
    env = jinja2.Environment(loader=jinja2.FileSystemLoader(template_directory))
    template = env.get_template(os.path.basename(__file__).replace(".py", ".jinja"))

    output_file = os.path.join(OUTPUT_DIRECTORY, "table.tex")
    with open(output_file, "w") as fp:
        fp.write(template.render(data=df, base=df[df.reducer == "SGD"].iloc[0]).strip())
        print("Written to", output_file)


if __name__ == "__main__":
    main()

